On Sparse Representation in Fourier and Local Bases

We consider the classical problem of finding the sparse representation of a signal in a pair of bases. When both bases are orthogonal, it is known that the sparse representation is unique when the sparsity $K$ of the signal satisfies $K<1/\mu(D)$, where $\mu(D)$ is the mutual coherence of the dictionary. Furthermore, the sparse representation can be obtained in polynomial time by Basis Pursuit (BP), when $K<0.91/\mu(D)$. Therefore, there is a gap between the unicity condition and the one required to use the polynomial-complexity BP formulation. For the case of general dictionaries, it is also well known that finding the sparse representation under the only constraint of unicity is NP-hard. In this paper, we introduce, for the case of Fourier and canonical bases, a polynomial complexity algorithm that finds all the possible $K$-sparse representations of a signal under the weaker condition that $K<\sqrt{2} /\mu(D)$. Consequently, when $K<1/\mu(D)$, the proposed algorithm solves the unique sparse representation problem for this structured dictionary in polynomial time. We further show that the same method can be extended to many other pairs of bases, one of which must have local atoms. Examples include the union of Fourier and local Fourier bases, the union of discrete cosine transform and canonical bases, and the union of random Gaussian and canonical bases.

==> figs/boldify.m <==
function boldify(x,y,xshrnk,yshrnk)
%BOLDIFY Make lines and text bold for legible viewgraph plots.
% BOLDIFY boldifies the lines and text of the current figure.
% BOLDIFY(H) boldifies the graphics handle H. BOLDIFY recursively
% boldifies all children as well.
%
% BOLDIFY(X,Y) specifies an X-by-Y inch graph of the current figure.
%
% BOLDIFY(X,Y,XS,YS) is a hack to handle MATLAB's kludgy output
% mechanism -- for X and Y `small' (less than 5 inches or so),
% MATLAB will clip the plot and/or its axes. The kludgy way to handle
% this kludgy behavior is to shrink the vertical and horizontal
% axes by the fractions XS and YS. E.g., `boldify(4,3,0.9,0.9)'
% usually produces unclipped output. Note that this is only done
% on the GCA -- for other axes, modify the code.

% S. T. Smith <stsmith@ll.mit.edu>

% The name of this function does not represent an endorsement by the author
% of the egregious grammatical trend of verbing nouns.

if nargin == 1
h = x;
else
h = gcf;
if nargin == 0
set(gcf,'PaperPosition','default')
end
end

if isempty(h), return, end % bottom recursion

if nargin>=2 % user specified graph size
fsize = [x,y];
end

if exist('fsize') ~= 1
set(gcf,'PaperUnits','inches')
fsize = get(gcf,'PaperPosition');
fsize = fsize(3:4); % figure size (X" x Y") on paper.
end

% set the paper size if h is the current figure
if any(any(h == gcf))
h = gcf;
set(gcf,'PaperUnits','inches')
psize = get(gcf,'PaperSize');
set(gcf,'PaperPosition', ...
[(psize(1)-fsize(1))/2 (psize(2)-fsize(2))/2 fsize(1) fsize(2)]);

%!KLUDGE! Shrink the gca's horizontal and vertical dimensions a little to
% avoid annoying clipping of plot and labels
if exist('xshrnk') == 1 & exist('yshrnk') == 1
asize = get(gca,'Position'); % axes position (normalized)
set(gca,'Position',[asize(1)+(1-xshrnk)*asize(3) asize(2)+(1-yshrnk)*asize(4) xshrnk*asize(3) yshrnk*asize(4)])
end
end

for k=1:length(h)
htype = get(h(k),'Type');
if strcmp(htype,'axes')
set(h(k),'Units','normalized')
asize = get(h(k),'Position'); % axes position (normalized)
asize = asize(3:4);

set(h(k),'FontSize',12); % 12-pt tick mark labels
set(h(k),'FontWeight','bold'); % bold tick mark labels
set(h(k),'LineWidth',1); % 1-pt axes and ticks

% set tick mark length
fp = get(gcf,'Position'); fp = fp(3:4);
[temp,j] = max(asize.*fp);
scale = fsize(j); % scale*normalized units -> inches
if scale > 0
set(h(k),'TickLength',[1/8 2.5*1/8]/scale) % Gives 1/8" ticks
else
set(h(k),'TickLength',[3/32 2.5*3/32]*scale) % Gives 3/32" ticks
end

set(get(h(k),'XLabel'),'FontSize',14) % 14-pt bold labels
set(get(h(k),'XLabel'),'FontWeight','bold')
set(get(h(k),'XLabel'),'VerticalAlignment','top')
% Set top of X label 1/8" below tick labels.
% Currently, there is no method to position the tick labels, so
% this is left undone (except that the label is moved down 3 points).
if 0 % MATLAB seems buggy about this, so just comment out
set(get(h(k),'XLabel'),'units','points')
xp = get(get(h(k),'XLabel'),'Position');
set(get(h(k),'XLabel'),'Position', xp - [0 3 0])
end

set(get(h(k),'YLabel'),'FontSize',14) % 14-pt bold labels
set(get(h(k),'YLabel'),'FontWeight','bold')
set(get(h(k),'YLabel'),'VerticalAlignment','baseline')

set(get(h(k),'ZLabel'),'FontSize',14) % 14-pt bold labels
set(get(h(k),'ZLabel'),'FontWeight','bold')
set(get(h(k),'ZLabel'),'VerticalAlignment','baseline')

set(get(h(k),'Title'),'FontSize',16) % 16-pt bold titles
set(get(h(k),'Title'),'FontWeight','bold')

elseif strcmp(htype,'text')
set(h(k),'FontSize',14); % 14-pt bold descriptive labels
set(h(k),'FontWeight','bold');
elseif strcmp(htype,'line')
set(h(k),'LineWidth',2);
if strcmp(get(h(k),'LineStyle'),'.')
set(h(k),'MarkerSize',18); % 18-pt markers
end
end

boldify(get(h(k),'Children')) % recurse on children
end

==> figs/plot_bounds.m <==
% Plot bounds

close all
clear all

IsPrint = 1;
IsPrintSequence = 1;

N = 144;
mu = 1 / sqrt(N);

Kp = [0 : 0.01 : 2.5/mu];

Kq_P0 = 1 / mu - Kp;

Kq_P1 = Kp;
sel = Kp > 0.5/mu;
Kq_P1(sel) = (1 - mu * Kp(sel)) ./ (2 * mu^2 * Kp(sel));
Kq_P1(~sel) = 1 ./ (2*mu^2 * Kp(~sel) + mu);

Kq_P1_simp = (sqrt(2) - 0.5) / mu - Kp;

Kq_ProSparse_simp = sqrt(2) / mu - Kp;

%Kp2 = (0.1:0.01:N/2+1);
Kq_ProSparse = N/2 ./ Kp;



figure
area(Kp, Kq_P0, 'FaceColor', [0.9 0.9 0.9]);
hold on;
plot(Kp, Kq_P0, 'K-');
axis([0 1/mu 0 1/mu])
set(gca,'Layer','top')
set(gca,'YTick',[0:3:1/mu])
set(gca,'XTick',[0:3:1/mu])
axis square
grid on
boldify
if IsPrintSequence
    print -depsc2 -r300 p0.eps
end

plot(Kp, Kq_P1, 'B-');
boldify
if IsPrintSequence
    print -depsc2 -r300 p0_BPexact.eps
end

plot(Kp, Kq_P1_simp, 'R-');
boldify

if IsPrintSequence
    print -depsc2 -r300 p0_BP2.eps
end


if IsPrint
    print -depsc2 -r300 p0p1_bounds.eps
end

figure
area(Kp, Kq_P0, 'FaceColor', [0.9 0.9 0.9]);
hold on;
plot(Kp, Kq_P0, 'K-');
plot(Kp, Kq_P1_simp, 'R-');
axis([0 max(Kp) 0 max(Kp)])
set(gca,'Layer','top')
set(gca,'YTick',[0:6:max(Kp)])
set(gca,'XTick',[0:6:max(Kp)])
axis square
grid on
boldify

if IsPrintSequence
    print -depsc2 -r300 p0_BP_small.eps
end

plot(Kp, Kq_ProSparse, 'B-');
boldify

if IsPrintSequence
    print -depsc2 -r300 prosparse_exact.eps
end

plot(Kp, Kq_ProSparse_simp, 'G-');
boldify

if IsPrintSequence
   print -depsc2 -r300 prosparse_exact_simplified.eps 
end

if IsPrint
    print -depsc2 -r300 prosparse_bounds.eps
end


